Advancing LLM detection in the ALTA 2024 Shared Task: Techniques and Analysis

The recent proliferation of AI-generated content has prompted significant interest in developing reliable detection methods. This study explores techniques for identifying AI-generated text through sentence-level evaluation within hybrid articles. Our findings indicate that ChatGPT-3.5 Turbo exhibits distinct, repetitive probability patterns that enable consistent in-domain detection. Empirical tests show that minor textual modifications, such as rewording, have minimal impact on detection accuracy. These results provide valuable insights for advancing AI detection methodologies, offering a pathway toward robust solutions to address the complexities of synthetic text identification.

==> baseline.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "!pip install pyarrow==15.0.2 datasets evaluate"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages/tqdm/auto.py:21: TqdmWarning: IProgress not found. Please update jupyter and ipywidgets. See https://ipywidgets.readthedocs.io/en/stable/user_install.html\n",
      "  from .autonotebook import tqdm as notebook_tqdm\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "DatasetDict({\n",
      "    train: Dataset({\n",
      "        features: ['sents', 'class'],\n",
      "        num_rows: 190933\n",
      "    })\n",
      "    validation: Dataset({\n",
      "        features: ['sents', 'class'],\n",
      "        num_rows: 21861\n",
      "    })\n",
      "})\n"
     ]
    }
   ],
   "source": [
    "import json\n",
    "import pandas as pd\n",
    "from tqdm import tqdm\n",
    "import torch\n",
    "from sklearn.metrics import cohen_kappa_score, f1_score\n",
    "from sklearn.model_selection import StratifiedShuffleSplit\n",
    "from datasets import Dataset, DatasetDict\n",
    "from transformers import AutoTokenizer, AutoModelForSequenceClassification, GPT2Tokenizer, GPT2LMHeadModel\n",
    "from transformers import DataCollatorWithPadding, TrainingArguments, Trainer\n",
    "import numpy as np\n",
    "import evaluate\n",
    "\n",
    "class PerplexityCalculator:\n",
    "    def __init__(self, m_name='gpt2'):\n",
    "        # Load GPT-2 tokenizer and model\n",
    "        self.tokenizer = GPT2Tokenizer.from_pretrained(m_name)\n",
    "        self.model = GPT2LMHeadModel.from_pretrained(m_name)\n",
    "        self.model.eval()  # Set model to evaluation mode\n",
    "\n",
    "    def calculate_perplexity(self, text):\n",
    "        # Tokenize input text\n",
    "        encodings = self.tokenizer(text, return_tensors=\"pt\")\n",
    "\n",
    "        # Prepare inputs for the model\n",
    "        input_ids = encodings.input_ids\n",
    "\n",
    "        # Calculate the length of the input\n",
    "        with torch.no_grad():\n",
    "            outputs = self.model(input_ids, labels=input_ids)\n",
    "            loss = outputs.loss  # Cross-entropy loss (negative log likelihood)\n",
    "        \n",
    "        # Calculate perplexity\n",
    "        perplexity = torch.exp(loss)\n",
    "        return perplexity.item()\n",
    "    \n",
    "class ChatGPTClassifier:\n",
    "    def load_model(self, m_name='Hello-SimpleAI/chatgpt-detector-roberta'):\n",
    "        # Load the tokenizer and model for chatgpt-detector-roberta\n",
    "        tokenizer = AutoTokenizer.from_pretrained(m_name)\n",
    "        model = AutoModelForSequenceClassification.from_pretrained(m_name)\n",
    "        return tokenizer, model\n",
    "\n",
    "    def set_model(self, tokenizer, model):\n",
    "        self.model = model\n",
    "        self.tokenizer = tokenizer\n",
    "\n",
    "    def tokenize(self, sent):\n",
    "        return self.tokenizer.tokenize(sent)\n",
    "\n",
    "    def calculate(self, text):\n",
    "        # Tokenize the input text and prepare it for the model\n",
    "        encodings = self.tokenizer(text, return_tensors=\"pt\")\n",
    "\n",
    "        with torch.no_grad():\n",
    "            # Get the model outputs (logits)\n",
    "            outputs = self.model(**encodings)  \n",
    "            logits = outputs.logits\n",
    "\n",
    "        # Apply softmax to get probabilities\n",
    "        probabilities = torch.softmax(logits, dim=1)\n",
    "\n",
    "        # Get the predicted class (assuming index 0 is 'AI' and index 1 is 'Human')\n",
    "        predicted_class = torch.argmax(probabilities, dim=1).item()\n",
    "\n",
    "        return predicted_class\n",
    "\n",
    "def predict_all(model, data):\n",
    "    results = []\n",
    "    with tqdm(total=len(data)) as pbar:\n",
    "        if ['calculate_perplexity' in dir(model)][0]:\n",
    "            for sents in data:\n",
    "                res = []\n",
    "                for s in sents:\n",
    "                    perplexity_score = model.calculate_perplexity(s)\n",
    "                    res.append(perplexity_score)\n",
    "                results.append(res)\n",
    "                pbar.update(1)\n",
    "        else:\n",
    "            for sents in data:\n",
    "                res = []\n",
    "                for s in sents:\n",
    "                    predicted_class = model.calculate(s)\n",
    "                    # a sanity check\n",
    "                    _ = classify_output(predicted_class)\n",
    "                    res.append(predicted_class)\n",
    "                results.append(res)\n",
    "                pbar.update(1)\n",
    "    return results\n",
    "\n",
    "def classify_output(predicted_class):\n",
    "    if predicted_class == 0:\n",
    "        return \"machine\"\n",
    "    elif predicted_class == 1:\n",
    "        return \"human\"\n",
    "    else:\n",
    "        print(\"something went wrong\")\n",
    "        return \"unknown\"\n",
    "\n",
    "def get_scores(y, y_hat):\n",
    "    print(\"kappa:\\t\", cohen_kappa_score(flatten(y), flatten(y_hat)))\n",
    "    print(\"f1-0:\\t\", f1_score(y_true=flatten(y), y_pred=flatten(y_hat), \n",
    "                                average='binary', pos_label=0))\n",
    "    print(\"f1-1:\\t\", f1_score(y_true=flatten(y), y_pred=flatten(y_hat), \n",
    "                                average='binary', pos_label=1))\n",
    "\n",
    "def predict_article_labels(article):\n",
    "    # Assign prediction labels for the test set\n",
    "\n",
    "    sentences = article['sent']\n",
    "    predicted_labels = ['machine' if label == 1 else 'human' for label in article['y_hat']]\n",
    "    answer_format = {\"id\": article['id'], \"sent_and_label\": [[sent, pred] for sent, pred in zip(sentences, predicted_labels)], \"domain\": article['domain']}\n",
    "    return answer_format\n",
    "\n",
    "def extract_sentences_and_labels(df):\n",
    "    # Extract sentences and labels\n",
    "\n",
    "    sentences = []\n",
    "    labels = []\n",
    "    for _, row in df.iterrows():\n",
    "        sent_and_label = row['sent_and_label']\n",
    "        sentences.append([sentence for sentence, _ in sent_and_label])\n",
    "        labels.append([1 if label == 'machine' else 0 for _, label in sent_and_label])\n",
    "    return sentences, labels\n",
    "\n",
    "def flatten(xss):\n",
    "    return [x for xs in xss for x in xs]\n",
    "\n",
    "# train_file_path = 'train.json'\n",
    "# test_file_path = 'phase1_test_without_labels.json'\n",
    "\n",
    "train_file_path = 'data/train.json'\n",
    "test_file_path = 'data/phase1_test_without_labels.json'\n",
    "output_file_path = 'output.json'\n",
    "\n",
    "train_val_df = pd.read_json(train_file_path)\n",
    "test_df = pd.read_json(test_file_path)\n",
    "\n",
    "# print(train_val_df['domain'].value_counts())\n",
    "# print(test_df['domain'].value_counts())\n",
    "train_sentences, train_labels = extract_sentences_and_labels(train_val_df)\n",
    "train_val_df['sents'] = train_sentences\n",
    "train_val_df['class'] = train_labels\n",
    "\n",
    "# X_train, X_val, y_train, y_val = train_test_split(train_val_df['sents'], train_val_df['class'], \n",
    "#                                                   stratify=train_val_df['domain'], \n",
    "#                                                   test_size=0.3, shuffle=True, random_state=42)\n",
    "# train_val_df['split'] = None\n",
    "\n",
    "# train_mask = [True if id in X_train.index else False for id in train_val_df['id']]\n",
    "# train_val_df.loc[train_mask, 'split'] = 'train'\n",
    "\n",
    "# val_mask = [True if id in X_val.index else False for id in train_val_df['id']]\n",
    "# train_val_df.loc[val_mask, 'split'] = 'valid'\n",
    "\n",
    "# stratify in domain\n",
    "sss = StratifiedShuffleSplit(n_splits=1, test_size=0.1, train_size=0.9, random_state=42).split(\n",
    "    train_val_df['sents'], train_val_df['domain'])\n",
    "\n",
    "train_index, test_index  = list(sss)[0]\n",
    "# train_val_df.loc[train_index, 'domain'].value_counts()\n",
    "# train_val_df.loc[test_index, 'domain'].value_counts()\n",
    "\n",
    "unnested_train = pd.DataFrame({\n",
    "    'sents': train_val_df.loc[train_index, 'sents'].explode().values,\n",
    "    'class': train_val_df.loc[train_index, 'class'].explode().values\n",
    "}).reset_index(drop=True)\n",
    "\n",
    "unnested_val = pd.DataFrame({\n",
    "    'sents': train_val_df.loc[test_index, 'sents'].explode().values,\n",
    "    'class': train_val_df.loc[test_index, 'class'].explode().values\n",
    "}).reset_index(drop=True)\n",
    "\n",
    "tds = Dataset.from_pandas(unnested_train)\n",
    "vds = Dataset.from_pandas(unnested_val)\n",
    "\n",
    "ds = DatasetDict()\n",
    "ds['train'] = tds\n",
    "ds['validation'] = vds\n",
    "\n",
    "print(ds)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.4666666666666667"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\n",
    "# Define two binary arrays (ground truth and predicted)\n",
    "y_true = [0, 1, 0, 1, 1, 0, 1, 1]\n",
    "y_pred = [0, 1, 0, 0, 1, 1, 1, 1]\n",
    "\n",
    "cohen_kappa_score(y_true, y_pred)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages/huggingface_hub/file_download.py:1150: FutureWarning: `resume_download` is deprecated and will be removed in version 1.0.0. Downloads always resume when possible. If you want to force a new download, use `force_download=True`.\n",
      "  warnings.warn(\n",
      "Map: 100%|██████████| 190933/190933 [00:03<00:00, 49380.77 examples/s]\n",
      "Map: 100%|██████████| 21861/21861 [00:00<00:00, 39373.59 examples/s]\n"
     ]
    },
    {
     "ename": "",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31mThe Kernel crashed while executing code in the current cell or a previous cell. \n",
      "\u001b[1;31mPlease review the code in the cell(s) to identify a possible cause of the failure. \n",
      "\u001b[1;31mClick <a href='https://aka.ms/vscodeJupyterKernelCrash'>here</a> for more info. \n",
      "\u001b[1;31mView Jupyter <a href='command:jupyter.viewOutput'>log</a> for further details."
     ]
    }
   ],
   "source": [
    "\n",
    "\n",
    "\n",
    "\n",
    "def preprocess_function(examples):\n",
    "    return tokenizer(examples[\"sents\"], truncation=True)\n",
    "\n",
    "\n",
    "accuracy = evaluate.load(\"accuracy\")\n",
    "tokenizer = AutoTokenizer.from_pretrained(\"distilbert/distilbert-base-uncased\")\n",
    "tokenized_data = ds.map(preprocess_function, batched=True)\n",
    "\n",
    "\n",
    "data_collator = DataCollatorWithPadding(tokenizer=tokenizer)\n",
    "def compute_metrics(eval_pred):\n",
    "    predictions, labels = eval_pred\n",
    "    predictions = np.argmax(predictions, axis=1)\n",
    "    return accuracy.compute(predictions=predictions, references=labels)\n",
    "\n",
    "\n",
    "id2label = {0: \"human\", 1: \"machine\"}\n",
    "label2id = {\"human\": 0, \"machine\": 1}\n",
    "\n",
    "model = AutoModelForSequenceClassification.from_pretrained(\n",
    "    \"distilbert/distilbert-base-uncased\", num_labels=2, id2label=id2label, label2id=label2id\n",
    ")\n",
    "\n",
    "training_args = TrainingArguments(\n",
    "    output_dir=\"my_awesome_model\",\n",
    "    learning_rate=2e-5,\n",
    "    per_device_train_batch_size=16,\n",
    "    per_device_eval_batch_size=16,\n",
    "    num_train_epochs=2,\n",
    "    weight_decay=0.01,\n",
    "    eval_strategy=\"epoch\",\n",
    "    save_strategy=\"epoch\",\n",
    "    load_best_model_at_end=True,\n",
    "    push_to_hub=True,\n",
    ")\n",
    "\n",
    "trainer = Trainer(\n",
    "    model=model,\n",
    "    args=training_args,\n",
    "    train_dataset=ds[\"train\"],\n",
    "    eval_dataset=ds[\"validation\"],\n",
    "    tokenizer=tokenizer,\n",
    "    data_collator=data_collator,\n",
    "    compute_metrics=compute_metrics,\n",
    ")\n",
    "\n",
    "trainer.train()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "class\n",
       "1    126015\n",
       "0     64918\n",
       "Name: count, dtype: int64"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from transformers import pipeline\n",
    "\n",
    "classifier = pipeline(\"sentiment-analysis\", model=\"stevhliu/my_awesome_model\")\n",
    "classifier(text)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Map: 100%|██████████| 190933/190933 [00:04<00:00, 44463.73 examples/s]\n",
      "Map: 100%|██████████| 21861/21861 [00:00<00:00, 40087.93 examples/s]\n"
     ]
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "ename": "ModuleNotFoundError",
     "evalue": "No module named 'evaluate'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mModuleNotFoundError\u001b[0m                       Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[8], line 1\u001b[0m\n\u001b[0;32m----> 1\u001b[0m \u001b[38;5;28;01mimport\u001b[39;00m \u001b[38;5;21;01mevaluate\u001b[39;00m\n\u001b[1;32m      3\u001b[0m accuracy \u001b[38;5;241m=\u001b[39m evaluate\u001b[38;5;241m.\u001b[39mload(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124maccuracy\u001b[39m\u001b[38;5;124m\"\u001b[39m)\n",
      "\u001b[0;31mModuleNotFoundError\u001b[0m: No module named 'evaluate'"
     ]
    }
   ],
   "source": [
    "import evaluate\n",
    "\n",
    "accuracy = evaluate.load(\"accuracy\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "huggingface/tokenizers: The current process just got forked, after parallelism has already been used. Disabling parallelism to avoid deadlocks...\n",
      "To disable this warning, you can either:\n",
      "\t- Avoid using `tokenizers` before the fork if possible\n",
      "\t- Explicitly set the environment variable TOKENIZERS_PARALLELISM=(true | false)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Collecting evaluate\n",
      "  Obtaining dependency information for evaluate from https://files.pythonhosted.org/packages/a2/e7/cbca9e2d2590eb9b5aa8f7ebabe1beb1498f9462d2ecede5c9fd9735faaf/evaluate-0.4.3-py3-none-any.whl.metadata\n",
      "  Downloading evaluate-0.4.3-py3-none-any.whl.metadata (9.2 kB)\n",
      "Requirement already satisfied: datasets>=2.0.0 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from evaluate) (3.0.0)\n",
      "Requirement already satisfied: numpy>=1.17 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from evaluate) (1.25.2)\n",
      "Requirement already satisfied: dill in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from evaluate) (0.3.8)\n",
      "Requirement already satisfied: pandas in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from evaluate) (2.1.0)\n",
      "Requirement already satisfied: requests>=2.19.0 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from evaluate) (2.32.3)\n",
      "Requirement already satisfied: tqdm>=4.62.1 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from evaluate) (4.66.5)\n",
      "Requirement already satisfied: xxhash in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from evaluate) (3.5.0)\n",
      "Requirement already satisfied: multiprocess in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from evaluate) (0.70.16)\n",
      "Requirement already satisfied: fsspec[http]>=2021.05.0 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from evaluate) (2023.12.2)\n",
      "Requirement already satisfied: huggingface-hub>=0.7.0 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from evaluate) (0.24.7)\n",
      "Requirement already satisfied: packaging in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from evaluate) (23.2)\n",
      "Requirement already satisfied: filelock in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from datasets>=2.0.0->evaluate) (3.13.1)\n",
      "Requirement already satisfied: pyarrow>=15.0.0 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from datasets>=2.0.0->evaluate) (16.1.0)\n",
      "Requirement already satisfied: aiohttp in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from datasets>=2.0.0->evaluate) (3.8.5)\n",
      "Requirement already satisfied: pyyaml>=5.1 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from datasets>=2.0.0->evaluate) (6.0.1)\n",
      "Requirement already satisfied: typing-extensions>=3.7.4.3 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from huggingface-hub>=0.7.0->evaluate) (4.11.0)\n",
      "Requirement already satisfied: charset-normalizer<4,>=2 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from requests>=2.19.0->evaluate) (3.2.0)\n",
      "Requirement already satisfied: idna<4,>=2.5 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from requests>=2.19.0->evaluate) (3.4)\n",
      "Requirement already satisfied: urllib3<3,>=1.21.1 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from requests>=2.19.0->evaluate) (2.0.4)\n",
      "Requirement already satisfied: certifi>=2017.4.17 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from requests>=2.19.0->evaluate) (2023.7.22)\n",
      "Requirement already satisfied: python-dateutil>=2.8.2 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from pandas->evaluate) (2.8.2)\n",
      "Requirement already satisfied: pytz>=2020.1 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from pandas->evaluate) (2023.3.post1)\n",
      "Requirement already satisfied: tzdata>=2022.1 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from pandas->evaluate) (2023.3)\n",
      "Requirement already satisfied: attrs>=17.3.0 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from aiohttp->datasets>=2.0.0->evaluate) (23.1.0)\n",
      "Requirement already satisfied: multidict<7.0,>=4.5 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from aiohttp->datasets>=2.0.0->evaluate) (6.0.4)\n",
      "Requirement already satisfied: async-timeout<5.0,>=4.0.0a3 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from aiohttp->datasets>=2.0.0->evaluate) (4.0.3)\n",
      "Requirement already satisfied: yarl<2.0,>=1.0 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from aiohttp->datasets>=2.0.0->evaluate) (1.9.2)\n",
      "Requirement already satisfied: frozenlist>=1.1.1 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from aiohttp->datasets>=2.0.0->evaluate) (1.4.0)\n",
      "Requirement already satisfied: aiosignal>=1.1.2 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from aiohttp->datasets>=2.0.0->evaluate) (1.3.1)\n",
      "Requirement already satisfied: six>=1.5 in /opt/homebrew/anaconda3/envs/p11/lib/python3.11/site-packages (from python-dateutil>=2.8.2->pandas->evaluate) (1.16.0)\n",
      "Downloading evaluate-0.4.3-py3-none-any.whl (84 kB)\n",
      "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m84.0/84.0 kB\u001b[0m \u001b[31m1.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0meta \u001b[36m0:00:01\u001b[0m\n",
      "\u001b[?25hInstalling collected packages: evaluate\n",
      "Successfully installed evaluate-0.4.3\n"
     ]
    }
   ],
   "source": [
    "!pip install "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 10/10 [00:03<00:00,  2.72it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "kappa:\t 0.2086747951229263\n",
      "f1-0:\t 0.463768115942029\n",
      "f1-1:\t 0.7448275862068966\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 10/10 [00:03<00:00,  2.51it/s]\n"
     ]
    }
   ],
   "source": [
    "detector = ChatGPTClassifier()\n",
    "tokenizer, model = detector.load_model()\n",
    "detector.set_model(tokenizer, model)\n",
    "\n",
    "y_hat = predict_all(detector, train_val_df['sents'][:10])\n",
    "get_scores(train_val_df['class'][:10], y_hat)\n",
    "\n",
    "#perplexity_calculator = PerplexityCalculator(\"EleutherAI/gpt-j-6B\")\n",
    "perplexity_calculator = PerplexityCalculator(\"gpt2\")\n",
    "p_gpt2_train = predict_all(perplexity_calculator, train_val_df['sents'][:10])\n",
    "\n",
    "train_val_df['class_hc3'] = y_hat\n",
    "train_val_df['p_gpt2'] = p_gpt2_train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Testset infer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 500/500 [02:18<00:00,  3.61it/s]\n"
     ]
    }
   ],
   "source": [
    "# infer on test and save test results\n",
    "\n",
    "test_classes = predict_all(detector, test_df['sent'])\n",
    "test_df['y_hat'] = test_classes\n",
    "\n",
    "answer_list = []\n",
    "for index, row in test_df.iterrows():\n",
    "    answer_format = predict_article_labels(row)\n",
    "    answer_list.append(answer_format)\n",
    "\n",
    "with open(output_file_path, 'w') as f:\n",
    "    json.dump(answer_list, f, ensure_ascii=False, indent=4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Axes: ylabel='Frequency'>"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "gpt_2_res = pd.DataFrame({'scores':gpt_2_scores})\n",
    "gpt_2_res['y'] = train_labels \n",
    "gpt_2_res.loc[gpt_2_res['y'] == 1, 'scores'].plot(kind='hist')\n",
    "gpt_2_res.loc[gpt_2_res['y'] == 0, 'scores'].plot(kind='hist')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "p11",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

